Polynomial representatives of finite-field maps: a sharp dimensional dichotomy

Let $k=\mathbb{F}_q$. A polynomial representative of a finite-set map is a tuple of polynomials inducing that map on the rational-point grid. We prove a sharp distinction between a finite-set map and the geometry of its representatives. If $n=1$ or $n=2$, every polynomial representative of a permutation of $k^n$ has algebraically independent coordinates. If $n\geq3$, every set map $k^n\to k^n$ has both an algebraically independent and an algebraically dependent representative; the latter may be chosen to satisfy \[ F_2^q-F_2=(F_1^q-F_1)F_3. \] More generally, every map $k^m\to k^n$ has an algebraically independent representative exactly when $n\leq m$, while every such map has a dependent representative when $n\geq3$. The dependent construction combines an Artin--Schreier interpolation theorem, producing prescribed values by polynomials $A,B$ with $A^q-A\mid B^q-B$, with a three-coordinate suspension. For the identity on $k^3$, the scheme-theoretic image may be chosen to be exactly \[ V^q-V=(U^q-U)W, \] a smooth geometrically integral rational surface. We also establish low-degree and extension-field criteria forcing algebraic independence. An exact exhaustive computation additionally proves that every $2$-reduced representative of a permutation of $\mathbb{F}_2^3$ has algebraically independent coordinates.

==> Paper_A_f2_reduced_check.py <==
#!/usr/bin/env python3
"""Exact verification for the q=2, n=3 reduced-permutation result.

The script uses only Python's standard library and exact arithmetic over F_2.
It enumerates all 8! permutations of F_2^3, converts each coordinate function
into its unique multilinear algebraic normal form, computes the *formal*
Jacobian determinant in F_2[x,y,z] (without imposing x^2=x, etc.), and checks
that the zero-determinant cases are exactly one orbit under invertible affine
postcomposition.

Point encoding: mask = x + 2*y + 4*z.
Polynomial encoding: a set of exponent triples; membership means coefficient 1.
"""

from __future__ import annotations

import hashlib
import itertools
import platform
import sys
from pathlib import Path
from typing import Iterator, Sequence

Monomial = tuple[int, int, int]
Polynomial = frozenset[Monomial]

ZERO: Polynomial = frozenset()
ONE: Polynomial = frozenset({(0, 0, 0)})
X: Polynomial = frozenset({(1, 0, 0)})
Y: Polynomial = frozenset({(0, 1, 0)})
Z: Polynomial = frozenset({(0, 0, 1)})


def poly_add(*polys: Polynomial) -> Polynomial:
    """Addition in F_2[x,y,z], implemented as symmetric difference."""
    result: set[Monomial] = set()
    for poly in polys:
        for monomial in poly:
            if monomial in result:
                result.remove(monomial)
            else:
                result.add(monomial)
    return frozenset(result)


def poly_mul(left: Polynomial, right: Polynomial) -> Polynomial:
    """Multiplication in F_2[x,y,z], with no Boolean reduction."""
    result: set[Monomial] = set()
    for a in left:
        for b in right:
            monomial = (a[0] + b[0], a[1] + b[1], a[2] + b[2])
            if monomial in result:
                result.remove(monomial)
            else:
                result.add(monomial)
    return frozenset(result)


def poly_pow(poly: Polynomial, exponent: int) -> Polynomial:
    if exponent < 0:
        raise ValueError("negative exponents are not supported")
    result = ONE
    base = poly
    e = exponent
    while e:
        if e & 1:
            result = poly_mul(result, base)
        base = poly_mul(base, base)
        e >>= 1
    return result


def derivative(poly: Polynomial, variable: int) -> Polynomial:
    """Formal derivative with respect to variable 0=x, 1=y, 2=z."""
    result: set[Monomial] = set()
    for monomial in poly:
        exponent = monomial[variable]
        if exponent % 2 == 0:
            continue
        reduced = list(monomial)
        reduced[variable] -= 1
        reduced_monomial = tuple(reduced)  # type: ignore[assignment]
        if reduced_monomial in result:
            result.remove(reduced_monomial)
        else:
            result.add(reduced_monomial)
    return frozenset(result)


def evaluate(poly: Polynomial, point: tuple[int, int, int]) -> int:
    total = 0
    x, y, z = point
    for a, b, c in poly:
        total ^= (x**a) * (y**b) * (z**c)
    return total & 1


def polynomial_to_string(poly: Polynomial) -> str:
    if not poly:
        return "0"
    variable_names = ("x", "y", "z")
    terms: list[str] = []
    for monomial in sorted(poly, key=lambda m: (sum(m), m), reverse=True):
        factors: list[str] = []
        for name, exponent in zip(variable_names, monomial):
            if exponent == 1:
                factors.append(name)
            elif exponent > 1:
                factors.append(f"{name}^{exponent}")
        terms.append("*".join(factors) if factors else "1")
    return " + ".join(terms)


def point(mask: int) -> tuple[int, int, int]:
    return (mask & 1, (mask >> 1) & 1, (mask >> 2) & 1)


def point_mask(coords: Sequence[int]) -> int:
    return (coords[0] & 1) | ((coords[1] & 1) << 1) | ((coords[2] & 1) << 2)


def anf_from_values(values: Sequence[int]) -> Polynomial:
    """Unique multilinear ANF of a Boolean function on F_2^3."""
    if len(values) != 8:
        raise ValueError("expected eight values")
    coeffs = [v & 1 for v in values]
    for variable_bit in range(3):
        bit = 1 << variable_bit
        for mask in range(8):
            if mask & bit:
                coeffs[mask] ^= coeffs[mask ^ bit]
    monomials: set[Monomial] = set()
    for mask, coefficient in enumerate(coeffs):
        if coefficient:
            monomials.add(
                (
                    1 if mask & 1 else 0,
                    1 if mask & 2 else 0,
                    1 if mask & 4 else 0,
                )
            )
    return frozenset(monomials)


def permutation_polynomials(permutation: Sequence[int]) -> tuple[Polynomial, Polynomial, Polynomial]:
    if sorted(permutation) != list(range(8)):
        raise ValueError("input is not a permutation of 0,...,7")
    coordinate_values = [
        [(permutation[input_mask] >> coordinate) & 1 for input_mask in range(8)]
        for coordinate in range(3)
    ]
    return tuple(anf_from_values(values) for values in coordinate_values)  # type: ignore[return-value]


def jacobian_determinant(polys: Sequence[Polynomial]) -> Polynomial:
    """Formal 3x3 determinant; in characteristic two all six signs are +."""
    jac = [[derivative(polys[row], col) for col in range(3)] for row in range(3)]
    products = (
        poly_mul(poly_mul(jac[0][0], jac[1][1]), jac[2][2]),
        poly_mul(poly_mul(jac[0][0], jac[1][2]), jac[2][1]),
        poly_mul(poly_mul(jac[0][1], jac[1][0]), jac[2][2]),
        poly_mul(poly_mul(jac[0][1], jac[1][2]), jac[2][0]),
        poly_mul(poly_mul(jac[0][2], jac[1][0]), jac[2][1]),
        poly_mul(poly_mul(jac[0][2], jac[1][1]), jac[2][0]),
    )
    return poly_add(*products)


def matrix_vector_mul(matrix: Sequence[Sequence[int]], vector: Sequence[int]) -> tuple[int, int, int]:
    return tuple(
        sum((matrix[row][col] & 1) * (vector[col] & 1) for col in range(3)) & 1
        for row in range(3)
    )  # type: ignore[return-value]


def determinant_mod_2(matrix: Sequence[Sequence[int]]) -> int:
    a = matrix
    return (
        a[0][0] * a[1][1] * a[2][2]
        + a[0][0] * a[1][2] * a[2][1]
        + a[0][1] * a[1][0] * a[2][2]
        + a[0][1] * a[1][2] * a[2][0]
        + a[0][2] * a[1][0] * a[2][1]
        + a[0][2] * a[1][1] * a[2][0]
    ) & 1


def invertible_matrices() -> Iterator[tuple[tuple[int, int, int], ...]]:
    for entries in itertools.product((0, 1), repeat=9):
        matrix = (
            (entries[0], entries[1], entries[2]),
            (entries[3], entries[4], entries[5]),
            (entries[6], entries[7], entries[8]),
        )
        if determinant_mod_2(matrix):
            yield matrix


def function_from_polynomials(polys: Sequence[Polynomial]) -> tuple[int, ...]:
    outputs: list[int] = []
    for mask in range(8):
        p = point(mask)
        outputs.append(point_mask([evaluate(poly, p) for poly in polys]))
    return tuple(outputs)


def affine_postcomposition_orbit(base_permutation: Sequence[int]) -> set[tuple[int, ...]]:
    orbit: set[tuple[int, ...]] = set()
    for matrix in invertible_matrices():
        for translation in itertools.product((0, 1), repeat=3):
            transformed: list[int] = []
            for output_mask in base_permutation:
                output = point(output_mask)
                linear = matrix_vector_mul(matrix, output)
                affine = tuple(linear[i] ^ translation[i] for i in range(3))
                transformed.append(point_mask(affine))
            orbit.add(tuple(transformed))
    return orbit


def main() -> int:
    # Representative cited in the referee report.
    A = poly_add(poly_mul(X, Y), poly_mul(X, Z), poly_mul(Y, Z))
    B = poly_add(Y, Z)
    C = poly_add(X, Z, ONE)
    representative_polys = (A, B, C)
    representative_permutation = function_from_polynomials(representative_polys)

    assert sorted(representative_permutation) == list(range(8))
    assert jacobian_determinant(representative_polys) == ZERO

    # Exact identities used for the field-theoretic argument.
    assert poly_add(X, C, Z, ONE) == ZERO  # x = C + z + 1
    assert poly_add(Y, B, Z) == ZERO       # y = B + z
    quadratic_identity = poly_add(poly_pow(Z, 2), A, poly_mul(B, C), B)
    assert quadratic_identity == ZERO      # z^2 + A + BC + B = 0

    zero_jacobian_permutations: set[tuple[int, ...]] = set()
    nonzero_jacobian_count = 0

    for permutation in itertools.permutations(range(8)):
        polys = permutation_polynomials(permutation)
        assert function_from_polynomials(polys) == permutation
        determinant = jacobian_determinant(polys)
        if determinant:
            nonzero_jacobian_count += 1
        else:
            zero_jacobian_permutations.add(tuple(permutation))

    affine_matrices = list(invertible_matrices())
    assert len(affine_matrices) == 168
    orbit = affine_postcomposition_orbit(representative_permutation)

    assert nonzero_jacobian_count + len(zero_jacobian_permutations) == 40320
    assert nonzero_jacobian_count == 38976
    assert len(zero_jacobian_permutations) == 1344
    assert len(orbit) == 1344
    assert orbit == zero_jacobian_permutations

    canonical_zero_set = b"".join(bytes(permutation) for permutation in sorted(zero_jacobian_permutations))
    zero_set_sha256 = hashlib.sha256(canonical_zero_set).hexdigest()

    script_path = Path(__file__).resolve()
    script_sha256 = hashlib.sha256(script_path.read_bytes()).hexdigest()

    print("Paper A: exact F_2^3 reduced-permutation verification")
    print(f"Python: {platform.python_version()} ({sys.implementation.name})")
    print("Arithmetic: exact over F_2; no external packages")
    print("Point encoding: mask = x + 2*y + 4*z")
    print()
    print("Representative:")
    print(f"  A = {polynomial_to_string(A)}")
    print(f"  B = {polynomial_to_string(B)}")
    print(f"  C = {polynomial_to_string(C)}")
    print(f"  induced permutation = {representative_permutation}")
    print("  det Jac(A,B,C) = 0 in F_2[x,y,z]")
    print("  x = C + z + 1; y = B + z")
    print("  z^2 + A + B*C + B = 0")
    print()
    print("Exhaustive enumeration:")
    print("  reduced permutation representatives = 40320")
    print(f"  nonzero formal Jacobian determinant = {nonzero_jacobian_count}")
    print(f"  zero formal Jacobian determinant = {len(zero_jacobian_permutations)}")
    print(f"  |GL(3,2)| = {len(affine_matrices)}")
    print(f"  affine postcomposition orbit size = {len(orbit)}")
    print("  zero-Jacobian set equals the affine postcomposition orbit: YES")
    print(f"  canonical zero-set SHA-256 = {zero_set_sha256}")
    print()
    print("Conclusion:")
    print("  Every 2-reduced representative of a permutation of F_2^3")
    print("  has algebraically independent coordinates.")
    print()
    print(f"Script SHA-256: {script_sha256}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

